TFCN: Temporal-Frequential Convolutional Network for Single-Channel Speech Enhancement

Deep learning based single-channel speech enhancement tries to train a neural network model for the prediction of clean speech signal. There are a variety of popular network structures for single-channel speech enhancement, such as TCNN, UNet, WaveNet, etc. However, these structures usually contain millions of parameters, which is an obstacle for mobile applications. In this work, we proposed a light weight neural network for speech enhancement named TFCN. It is a temporal-frequential convolutional network constructed of dilated convolutions and depth-separable convolutions. We evaluate the performance of TFCN in terms of Short-Time Objective Intelligibility (STOI), perceptual evaluation of speech quality (PESQ) and a series of composite metrics named Csig, Cbak and Covl. Experimental results show that compared with TCN and several other state-of-the-art algorithms, the proposed structure achieves a comparable performance with only 93,000 parameters. Further improvement can be achieved at the cost of more parameters, by introducing dense connections and depth-separable convolutions with normal ones. Experiments also show that the proposed structure can work well both in causal and non-causal situations.

==> convertPng2eps.py <==
import matplotlib.pyplot as plt
import matplotlib.image as pyimg
import os


def try_file(fn):
    fig = pyimg.imread(fn)
    # plt.figure()
    # plt.imshow(fig)
    # plt.show()
    new_fn = fn.replace('png', 'eps')
    pyimg.imsave(new_fn, fig)


if __name__ == '__main__':
    file_list_all = os.listdir('./')
    file_list = []
    for cur_f in file_list_all:
        if cur_f[-3:] == 'png':
            file_list.append(cur_f)
    
    print(len(file_list))
    for cur_f in file_list:
        try_file(cur_f)

